Energy-Efficient Power and Bandwidth Allocation in an Integrated Sub-6 GHz -- Millimeter Wave System

In mobile millimeter wave (mmWave) systems, energy is a scarce resource due to the large losses in the channel and high energy usage by analog-to-digital converters (ADC), which scales with bandwidth. In this paper, we consider a communication architecture that integrates the sub-6 GHz and mmWave technologies in 5G cellular systems. In order to mitigate the energy scarcity in mmWave systems, we investigate the rate-optimal and energy-efficient physical layer resource allocation jointly across the sub-6 GHz and mmWave interfaces. First, we formulate an optimization problem in which the objective is to maximize the achievable sum rate under power constraints at the transmitter and receiver. Our formulation explicitly takes into account the energy consumption in integrated-circuit components, and assigns the optimal power and bandwidth across the interfaces. We consider the settings with no channel state information and partial channel state information at the transmitter and under high and low SNR scenarios. Second, we investigate the energy efficiency (EE) defined as the ratio between the amount of data transmitted and the corresponding incurred cost in terms of power. We use fractional programming and Dinkelbach's algorithm to solve the EE optimization problem. Our results prove that despite the availability of huge bandwidths at the mmWave interface, it may be optimal (in terms of achievable sum rate and energy efficiency) to utilize it partially. Moreover, depending on the sub-6 GHz and mmWave channel conditions and total power budget, it may be optimal to activate only one of the interfaces.

==> optimal_solution_script.m <==
syms p_1 p_2 w_1 m_0 m_2
syms a A k n n_t P w
assume(p_1>=0, w_1>=0, p_2>=0, m_0>=0, m_2>0)
s=solve(log(A*p_2/w)-1-a*m_0-m_2, w-m_0*p_2, n*log(p_1/n_t*w_1)+k-a*m_0, n*w_1-m_0*p_1, p_1+a*w+p_2+a*w_1-P,...
    p_1,w_1,p_2,m_0,m_2,'ReturnConditions', true);


P_R= (a*n*w)/wrightOmega(- log(1/(A*a)) - 1);

P_m = -(a*w - P + (a*n*w)/wrightOmega(- log(1/(A*a)) - 1))/(wrightOmega(- log(1/(A*a)) - 1) + 1);

W_m = -(wrightOmega(- log(1/(A*a)) - 1)*(a*w - P + (a*n*w)/wrightOmega(- log(1/(A*a)) - 1)))/(a*(wrightOmega(- log(1/(A*a)) - 1) + 1));


p_1=(n*n_t/m_0)^(1/2)*exp((a*m_0-k)/(2*n)

w_1=n_t*exp(-(a*m_0)/(2*n))*exp(-(k - a*m_0)/n)*exp(k/(2*n))*(m_0/(n*n_t))^(1/2);
p_2=(a*w)/wrightOmega(- m_2 - log(1/(A*a)) - 1);

m_2=- log(1/(A*a)) - log(a*m_0) - a*m_0 - 1;     ~a*m_0 <= -1 & a ~= 0 & m_0 ~= 0 & w ~= 0;
m_2= pi*2i - log(1/(A*a)) - log(a*m_0) - a*m_0 - 1;    a*m_0 < -1 & w ~= 0; 

solve((n*n_t*exp(-(a*m_0)/(2*n))*exp(-(k - a*m_0)/n)*exp(k/(2*n))*(m_0/(n*n_t))^(1/2))/m_0 + ...
    w/m_0+a*w+a*n_t*exp(-(a*m_0)/(2*n))*exp(-(k - a*m_0)/n)*exp(k/(2*n))*(m_0/(n*n_t))^(1/2) - P, m_0)
    
solve(w_1-sqrt(n_t*m_0/n)*exp((a*m_0-k)/(2*n)), m_0)


